Decidability of the interval temporal logic ABBar over the natural numbers

In this paper, we focus our attention on the interval temporal logic of the Allen's relations "meets", "begins", and "begun by" (ABBar for short), interpreted over natural numbers. We first introduce the logic and we show that it is expressive enough to model distinctive interval properties,such as accomplishment conditions, to capture basic modalities of point-based temporal logic, such as the until operator, and to encode relevant metric constraints. Then, we prove that the satisfiability problem for ABBar over natural numbers is decidable by providing a small model theorem based on an original contraction method. Finally, we prove the EXPSPACE-completeness of the problem

==> compil.sh <==
#!/bin/bash

latex $1
for i in $(ls)
do
	if [ ${i##*.} = 'bib' ];
	then
		bibtex $1
	elif [ ${i##*.} = 'bbl' ];
	then
		echo "bbl found"
	else
		echo "No bib or bbl file !"
	fi
done
latex $1
echo "44444444444444444444444444444444"
latex $1
echo "55555555555555555555555555555555"
dvips $1
echo "66666666666666666666666666666666"
ps2pdf "$1.ps"
echo "77777777777777777777777777777777"

rm *.aux *.blg *.dvi
echo "88888888888888888888888888888888"


==> stacs.cls.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Modification log of stacs.cls
%%
%% 2007/06/05 v0.1 based on lmcs.cls (itself based on amsart.cls and 
%% inspired by jair.sty)
%% 2007/07/16 v0.2 fixed multiple authors, proclamations, section 
%% styles, etc
%% 2007/08/02 v0.3 fixed style of numbering of sections (with the 
%% help of Lukasz Kaiser and Michael Ummels)
%% 2007/09/10 v0.4 fixed erroneous year of ACM subject classification
%% 2007/12/15 v0.5 fixed conflict with some "algorithm" packages 
%% (removed the definition of the algorithm environment), and added 
%% the stacs logo on foot of first page
%% 2008/03/08 v1.0 added the possibility of attributing several 
%% affiliations to each author; merged the proceedings and submission 
%% style files.
%% 
%%                Mamadou Kante and Pascal Weil
%% 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Modification log of lmcs.cls
%%
%% 2004/03/25 v0.1 based on amsart.cls, inspired by jair.sty 
%% 2004/09/01 v0.2 based on amsart.cls
%% 2004/10/12 v0.3 based on amsart.cls
%% 2004/12/16 v0.4 based on amsart.cls
%% 2005/01/24 v0.5 based on amsart.cls
%% 2005/03/10 v0.6 based on amsart.cls
%% 2006/07/24 v0.7 based on amsart.cls
%%                
%%                 Juergen Koslowski, Stefan Milius
%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\NeedsTeXFormat{LaTeX2e}
\ProvidesClass{stacs}
	      [2007/09/10 v1.0 STACS Layout Editor Class]
	      
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% options of the class file
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newif\ifproceedings
% 
\DeclareOption{submitted}{\proceedingsfalse}
\DeclareOption{proceedings}{\proceedingstrue}
\DeclareOption*{\PassOptionsToClass{\CurrentOption}{amsart}}
\ProcessOptions\relax

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% included packages
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\LoadClass[11pt,reqno]{amsart}
\usepackage{helvet,url,cclicenses}
\usepackage{epsf}
\usepackage{graphicx}
\usepackage{ifthen,shortvrb}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%   		Use of this class, cf. also stacs-smp.tex
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% This class builds upon the amsart class of AMS-LaTeX and requires use
% of LaTeX 2e. 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 		Start of the paper
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% \documentclass{stacs} 
%
% without any options followed optionally by
%
% \usepackage{package1,package2,...}
%
% loading additional macro packages you may wish to use, (eg, xypic, etc.)
% (This also is the place to define further theorem-environments, in case
% those provided by default do not suffice, cf. below.)
%
% \begin{document}
% \title[short_title]{real title}
%
% and a list of author information of the form
%
% \author[ref1]{short_author_1}{Author 1}
% \address[ref1]{address 1}
% \email{author1@email1}
% \urladdr{http://www.institute1.sw}
% \thanks{thanks 1}
%
% \author[ref2]{short_author_2}{Author 2}
% \address[ref2]{address 2}
% \email{author2@email2}
% \urladdr{http://www.institute2.sw}
% \thanks{thanks 2}
%
% The \email, \urladdr and \thanks fields are optional.  The \thanks
% fields appear in footnotes on the title page, the addresses and
% email information appear below the title.  The optional arguments to
% the short_title and short_author arguments determine a running head
% on the odd and even pages, respectively.
%
% A list of keywords is mandatory; an ACM Subject classification is
% strongly recommended; these appear in footnotes on the title page,
% preceeding any \thanks fields.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%		Body of the paper
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% We encourage the use of LaTeX's crossreferencing capabilities with the
% \label and \ref commands, for sections, subsections, theorems etc., and
% displayed equations and figures.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 		Theorems, Definitions etc.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% The following theorem-like environments are available.  The
% numbering is consecutive within sections.
%
% thm or theorem         Theorem
% cor  or corollary        Corollary
% lem  or lemma          Lemma
% prop or proposition   Proposition
% asm or assumption    Assumption
%
% defi or definition      Definition
% rem or remark          Remark
% rems or remarks       Remarks (intended for use with itemized remarks)
% exa or example        Example
% exas or examples     Examples (intended for use with itemized examples)
% conj or conjecture   Conjecture
% conv or convention  Convention
% prob or problem      Problem
% oprob                     Open Problem
% algo    Algorithm
% obs or observation  Observation
%
% If you require additional environments, you can add them before
% \begin{document} by means of
%
% \theoremstyle{plain}\newtheorem{env}[thm]{Environment}
%
% or
%
% \theoremstyle{definition}\newtheorem{env}[thm]{Environment}
%
% In the first case the font within the new environment will be italicised.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%		Proofs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Proofs start with a \url{\proof} command, and end with a \url{\qed}
% command. The latter produces the end-of-proof box.
%
% \proof ... \qed
%
% In itemized or enumerated proofs the \qed command has to occur BEFORE 
% \end{itemize} or \end{enumerate} to ensure proper placement of the box:
%
% \proof
% \begin{itemize}
% \item[(1)] ...
% \item[(2)] ...
% ...
% \item[(n)] ... \qed
% \end{itemize}
%
% Similarly, the box may be used within theorem environments, when no
% explicit proof is given:
%
% \begin{thm} ... \qed \end{thm}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%		Itemized or enumerated environments and proofs
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% By default, the first item of an itemized (or enumerated) environment
% or proof appears inlined on the same line as the environment title.
% This can be prevented by placing \hfill before the itemization, e.g.:
%
% \begin{thm}\label{T:abc}\hfill
% \begin{itemize} ...
%
% \proof\hfill
% \begin{itemize} ...


%
%		End of the paper
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Acknowledgements should be placed in a non-numbered section:
%
% \section*{Acknowledgement}
%
% The bibliography starts with
% 
% \begin{thebibliography}{key}
% 
% where ``key'' is the longest key expected to occur and it ends with
% 
% \end{thebibliography}
% 
% It can use alphanumeric keys, with entries as
% 
% \bibitem[KW07]{cite_key} Author. Title.  {\em Journal} etc
% 
% or with automatically numbered keys, with entries as
% 
% \bibitem{cite_key} Author. Title.  {\em Journal} etc
% 
%
% Optionally, appendices can be inserted after the bibliography by
% means of
%
% \end{thebibliography}
% \appendix
% \section{} % Appendix A
% \section{} % Appendix B
% % etc.
% \end{document}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                   actual macros
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\count255=\the\catcode`\@ \catcode`\@=11 \edef\catc@de{\the\count255}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%                 added from LMCS.cls

\newif\ifsuPer \suPertrue
\def\rsuper#1{\ifsuPer${\,}^{\MakeLowercase #1}$\fi}%
\def\lsuper#1{\ \hskip-2 pt\ifsuPer\llap{${}^{\MakeLowercase #1}\ $\fi}}%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%  for definition of author %%%%%%%%% 

\def\xnamedef#1#2{\expandafter\xdef\csname #1\endcsname{#2}}
\def\@exname#1{\expandafter\csname #1\endcsname}

\newcounter{authcounter}
\setcounter{authcounter}{1}


%%%%%%%%%%% from amsart.cls %%%%%%%%%%%%%%%
%% up to stacs.cls v0.5, the \author command allowed for only one
%% affiliation per author
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\renewcommand{\author}[3][]{\@author#1\zzz{#2}{#3}}

\def\@author#1\zzz#2#3{%
  \let\@listupp\@empty
  \@for\@tmpauthor:={#1}\do{%
    \ifthenelse{\equal{\expandafter \csname @if\@tmpauthor \endcsname}{``1''}}{%
    }%
	   {%
	 \xnamedef{@\@tmpauthor}{\theauthcounter}
	 \xnamedef{@if\@tmpauthor}{``1''}
	 \stepcounter{authcounter}
	   }%
  }%
  \@for\@tmpauthor:={#1}\do{%
    \ifx\@empty\@listupp
    \xdef\@listupp{\csname @\@tmpauthor\endcsname}%
    \else
    \xdef\@listupp{\@listupp,\csname @\@tmpauthor\endcsname}%
    \fi
  }%

  \ifx\@empty\authors
  \protected@xdef\authors{#3\rsuper{\@listupp}}%
  \else
  \protected@xdef\authors{\authors\and#3\rsuper{\@listupp}}
  \g@addto@macro\addresses{\author{}{}}%
  \fi
  \@ifnotempty{#2}{%
    \ifx\@empty\shortauthors
    \gdef\shortauthors{#2}%
    \else
    \g@addto@macro\shortauthors{\and#2}%
    \fi
  }
}%



\renewcommand{\address}[2][]{
  \@ifempty{#1}{\g@addto@macro\addresses{\address{}{#2}}}

  \@ifnotempty{#1}{\g@addto@macro\addresses{\address{}{\lsuper{\protect\
  \@exname{@#1}\relax}#2}}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\titlecomment#1{\def\@titlecomment{#1}}
\let\@titlecomment=\@empty
\renewcommand{\sfdefault}{phv}
\renewcommand*\subjclass[2][1991]{%
  \def\@subjclass{#2}%
  \@ifundefined{subjclassname@#1}{%
    \ClassWarning{\@classname}{Unknown edition (#1) of ACM
      Subject Classification; using '1991'.}%
  }{%
    \@xp\let\@xp\subjclassname\csname subjclassname@2000\endcsname
  }%
}
\@namedef{subjclassname@2000}{1998 ACM Subject Classification}
\newcommand{\revisionname}{Revision Note}
\newbox\revisionbox
\newenvironment{revision}{%
  \ifx\maketitle\relax
    \ClassWarning{\@classname}{Revision should precede
      \protect\maketitle\space in STACS documentclasses; reported}%
  \fi
  \global\setbox\revisionbox=\vtop \bgroup
    \normalfont\Small
    \list{}{\labelwidth\z@
      \leftmargin3pc \rightmargin\leftmargin
      \listparindent\normalparindent \itemindent\z@
      \parsep\z@ \@plus\p@
      \let\fullwidthdisplay\relax
    }%
    \item[\hskip\labelsep\scshape\revisionname.]%
}{%
  \endlist\egroup
  \ifx\@setrevision\relax \@setrevisiona \fi
}
\def\@setrevision{\@setrevisiona \global\let\@setrevision\relax}
\def\@setrevisiona{%
  \ifvoid\revisionbox
  \else
    \skip@20\p@ \advance\skip@-\lastskip
    \advance\skip@-\baselineskip \vskip\skip@
    \box\revisionbox
    \prevdepth\z@ % because \revisionbox is a vtop
    \bigskip\hrule\medskip
  \fi
}
\def\@setsubjclass{%
  {\itshape\subjclassname:}\enspace\@subjclass\@addpunct.}
\def\@setkeywords{%
  {\itshape \keywordsname:}\enspace \@keywords\@addpunct.}
% \def\@settitlecomment{\@titlecomment\@addpunct.}
\def\@maketitle{%
  \normalfont\normalsize
  \let\@makefnmark\relax  \let\@thefnmark\relax
  \ifx\@empty\@date\else \@footnotetext{\@setdate}\fi
  \ifx\@empty\@subjclass\else \@footnotetext{\@setsubjclass}\fi
  \ifx\@empty\@keywords\else \@footnotetext{\@setkeywords}\fi
%   \ifx\@empty\@titlecomment\else \@footnotetext{\@settitlecomment}\fi
  \ifx\@empty\thankses\else \@footnotetext{%
    \def\par{\let\par\@par}\@setthanks\par}\fi
  \@mkboth{\@nx\shortauthors}{\@nx\shorttitle}%
  \global\topskip12\p@\relax % 5.5pc   "   "   "     "     "
  \topskip42 pt\@settitle
  \ifx\@empty\authors \else \@setauthors \fi
  \@setaddresses
  \ifx\@empty\@dedicatory
  \else
    \baselineskip18\p@
    \vtop{\centering{\footnotesize\itshape\@dedicatory\@@par}%
      \global\dimen@i\prevdepth}\prevdepth\dimen@i
  \fi
  \endfront@text
  \bigskip\hrule\medskip
  \@setrevision
  \@setabstract
  \vskip-\bigskipamount
  \normalsize
  \if@titlepage
    \newpage
  \else
    \dimen@34\p@ \advance\dimen@-\baselineskip
    \vskip\dimen@\relax
  \fi
}
\def\@setaddresses{\par
  \nobreak \begingroup
\footnotesize
  \def\author##1{\nobreak\addvspace\bigskipamount}%
  \def\\{\unskip, \ignorespaces}%
  \interlinepenalty\@M
  \def\address##1##2{\begingroup
    \par\addvspace\bigskipamount\noindent\narrower
    \@ifnotempty{##1}{(\ignorespaces##1\unskip) }%
    {\ignorespaces##2}\par\endgroup}%
  \def\curraddr##1##2{\begingroup
    \@ifnotempty{##2}{\nobreak\indent{\itshape Current address}%
      \@ifnotempty{##1}{, \ignorespaces##1\unskip}\/:\space
      ##2\par}\endgroup}%
  \def\email##1##2{\begingroup
    \@ifnotempty{##2}{\nobreak\indent{\itshape E-mail address}%
      \@ifnotempty{##1}{, \ignorespaces##1\unskip}\/:\space
      \url{##2}\par}\endgroup}%
  \def\urladdr##1##2{\begingroup
    \@ifnotempty{##2}{\nobreak\indent{\itshape URL}%
      \@ifnotempty{##1}{, \ignorespaces##1\unskip}\/:\space
      \ttfamily##2\par}\endgroup}%
  \addresses
  \endgroup
}
\copyrightinfo{}{}

\newinsert\copyins
\skip\copyins=3pc
\count\copyins=1000 % magnification factor, 1000 = 100%
\dimen\copyins=.5\textheight % maximum allowed per page

\renewcommand{\topfraction}{0.95}   % let figure take up nearly whole page
\renewcommand{\textfraction}{0.05}  % let figure take up nearly whole page

%% Specify the dimensions of each page

\setlength{\oddsidemargin}{.25 in}  %   Note \oddsidemargin = \evensidemargin
\setlength{\evensidemargin}{.25 in}
\setlength{\marginparwidth}{0.07 true in}
\setlength{\topmargin}{-0.3 in}
\addtolength{\headheight}{1.84 pt}
\addtolength{\headsep}{0.25in}
\addtolength{\voffset}{0.7 in}
\setlength{\textheight}{8.5 true in}  % Height of text (including footnotes & figures)
\setlength{\textwidth}{6.0 true in}   % Width of text line.
\setlength{\parindent}{20 pt}   % Width of text line.
\widowpenalty=10000
\clubpenalty=10000
\@twosidetrue \@mparswitchtrue \def\ds@draft{\overfullrule 5pt}
\raggedbottom

%% Pagestyle
%% Defines the pagestyle for the title page.
%% Usage: \stacsheading{year}{pages}{city}
\ifproceedings
\def\stacsheading#1#2#3{\def\ps@firstpage{\let\@mkboth\@gobbletwo%
\def\@oddhead{%
\hbox{%
  \vbox to 30 pt{\scriptsize\vfill
    \hbox{\textsf{Symposium on Theoretical Aspects of Computer 
    Science #1 (#3), pp. #2}\hfil}
    %\hbox{\textsf{Vol.~#1 (#2), pp. #3}}
    \hbox{\textsf{www.stacs-conf.org}}
    \rlap{\vrule width\hsize depth .4 pt}}}\hfill
    }
\def\@evenhead{}\def\@evenfoot{}}%
\thispagestyle{firstpage}}

\def\endfront@text{%
\insert\copyins{\hsize\textwidth
      \fontsize{6}{7\p@}\normalfont\upshape
      \vskip-1cm\noindent
\hbox{
{\includegraphics[height=1.2cm]{STACS-logo-full.eps}}}
\hfill
\hbox{
  \vbox{\fontsize{6}{8 pt}\vss%\baselineskip=6 pt\vss
    \hbox{\textsf{\,\,\copyright\quad \shortauthors}\hfil}
    \hbox{\cC\ \textsf{Creative Commons Attribution-NoDerivs License}\hfil}}}
}%
}
% \def\endfront@text{}

\def\enddoc@text{\nobreak%
\insert\copyins{\hsize.57\textwidth
\vbox to 0pt{%
      \fontsize{6}{7\p@}\normalfont\upshape
      \everypar{}%
      \noindent
  \textsf{This work is licensed under the Creative Commons
  Attribution-NoDerivs License. To view a copy of this license, visit
  \url{http://creativecommons.org/licenses/by-nd/3.0/}.}\vss}
      \par
      \kern\z@}%
}
% \def\enddoc@text{}
\else
\def\stacsheading#1#2#3{\def\ps@firstpage{\let\@mkboth\@gobbletwo%
\def\@oddhead{%
\hbox{%
  \vbox to 30 pt{\scriptsize\vfill
    \hbox{\textsf{Submitted to the Symposium on Theoretical Aspects of Computer 
    Science}\hfil}
    %\hbox{\textsf{Vol.~#1 (#2), pp. #3}}
    \hbox{\textsf{www.stacs-conf.org}}
    \rlap{\vrule width\hsize depth .4 pt}}}\hfill
    }
\def\@evenhead{}\def\@evenfoot{}}%
\thispagestyle{firstpage}}

\def\endfront@text{%
\insert\copyins{\hsize\textwidth
      \fontsize{6}{7\p@}\normalfont\upshape
      \vskip-1cm\noindent
\hbox{
{\includegraphics[height=1.2cm]{STACS-logo-full.eps}}}
\hfill
\hbox{
  \vbox{\fontsize{6}{8 pt}\vss%\baselineskip=6 pt\vss
    \hbox{\textsf{\copyright\quad \shortauthors}\hfil}
    \hbox{\textsf{Confidential --- submitted to STACS}\hfil}}}
}%
}
% \def\endfront@text{}

\def\enddoc@text{\nobreak%
\insert\copyins{\hsize.69\textwidth
\vbox to 0pt{%
      \fontsize{6}{7\p@}\normalfont\upshape
      \everypar{}%
  \noindent \textsf{If accepted for publication by STACS, this work
  will be licensed under the Creative Commons Attribution-NoDerivs
  License.  To view a copy of this license, visit
  \url{http://creativecommons.org/licenses/by-nd/3.0/}.}\vss} \par
      \kern\z@}%
}
% \def\enddoc@text{}
\fi

%% Defines the pagestyle for the rest of the pages
%% Usage: \ShortHeadings{Minimizing Conflicts}{Minton et al}
%%	  \ShortHeadings{short title}{short authors}

\def\firstpageno#1{\setcounter{page}{#1}}
\def\ShortHeadings#1#2{\def\ps@stacsps{\let\@mkboth\@gobbletwo%
\def\@oddhead{\hfill {\small\sc #1} \hfill}%
\def\@oddfoot{\hfill \small\rm \thepage \hfill}%
\def\@evenhead{\hfill {\small\sc #2} \hfill}%
\def\@evenfoot{\hfill \small\rm \thepage \hfill}}%
\pagestyle{stacsps}}

%% MISCELLANY

\def\@startsection#1#2#3#4#5#6{\bigskip%
 \if@noskipsec \leavevmode \fi
 \par \@tempskipa #4\relax
 \@afterindenttrue
 \ifdim \@tempskipa <\z@ \@tempskipa -\@tempskipa \@afterindentfalse\fi
 \if@nobreak \everypar{}\else
     \addpenalty\@secpenalty\addvspace\@tempskipa\fi
 \@ifstar{\@dblarg{\@sect{#1}{\@m}{#3}{#4}{#5}{#6}}}%
	 {\@dblarg{\@sect{#1}{#2}{#3}{#4}{#5}{#6}}}%
}

\def\@secnumfont{}
\def\section{\@startsection{section}{1}%
  \z@{.7\linespacing\@plus\linespacing}{.5\linespacing}%
  {\large\bfseries}}

\def\subsection{\@startsection{subsection}{2}%
  \z@{.5\linespacing\@plus\linespacing}{.5\linespacing}%
  {\normalfont\bfseries}}


\def\figurecaption#1#2{\noindent\hangindent 40pt
		       \hbox to 36pt {\small\sl #1 \hfil}
		       \ignorespaces {\small #2}}
% Figurecenter prints the caption title centered.
\def\figurecenter#1#2{\centerline{{\sl #1} #2}}
\def\figurecenter#1#2{\centerline{{\small\sl #1} {\small #2}}}

%
%  Allow ``hanging indents'' in long captions
%
\long\def\@makecaption#1#2{
   \vskip 10pt 
   \setbox\@tempboxa\hbox{#1: #2}
   \ifdim \wd\@tempboxa >\hsize               % IF longer than one line:
       \begin{list}{#1:}{
       \settowidth{\labelwidth}{#1:}
       \setlength{\leftmargin}{\labelwidth}
       \addtolength{\leftmargin}{\labelsep}
	}\item #2 \end{list}\par   % Output in quote mode
     \else                                    %   ELSE  center.
       \hbox to\hsize{\hfil\box\@tempboxa\hfil}  
   \fi}


% Define strut macros for skipping spaces above and below text in a
% tabular environment.
\def\abovestrut#1{\rule[0in]{0in}{#1}\ignorespaces}
\def\belowstrut#1{\rule[-#1]{0in}{#1}\ignorespaces}

%%% Theorem environments

% the following environments switch to a slanted font:
\theoremstyle{plain}

\newtheorem{thm}{Theorem}[section]
\newtheorem{theorem}[thm]{Theorem}
\newtheorem{cor}[thm]{Corollary}
\newtheorem{corollary}[thm]{Corollary}
\newtheorem{lem}[thm]{Lemma}
\newtheorem{lemma}[thm]{Lemma}
\newtheorem{prop}[thm]{Proposition}
\newtheorem{proposition}[thm]{Proposition}
\newtheorem{asm}[thm]{Assumption}
\newtheorem{assumption}[thm]{Assumption}

% the following environments keep the roman font:
\theoremstyle{definition}

\newtheorem{rem}[thm]{Remark}
\newtheorem{remark}[thm]{Remark}
\newtheorem{rems}[thm]{Remarks}
\newtheorem{remarks}[thm]{Remarks}
\newtheorem{exa}[thm]{Example}
\newtheorem{example}[thm]{Example}
\newtheorem{exas}[thm]{Examples}
\newtheorem{examples}[thm]{Examples}
\newtheorem{defi}[thm]{Definition}
\newtheorem{definition}[thm]{Definition}
\newtheorem{conv}[thm]{Convention}
\newtheorem{convention}[thm]{Convention}
\newtheorem{conj}[thm]{Conjecture}
\newtheorem{conjecture}[thm]{Conjecture}
\newtheorem{prob}[thm]{Problem}
\newtheorem{problem}[thm]{Problem}
\newtheorem{oprob}[thm]{Open Problem}
\newtheorem{algo}[thm]{Algorithm}
\newtheorem{obs}[thm]{Observation}
\newtheorem{observation}[thm]{Observation}
\newtheorem{qu}[thm]{Question}

\numberwithin{equation}{section}

% end-of-proof sign, to appear at right margin
% Paul Taylor and Chris Thompson, Cambridge, 1986
%
\def\pushright#1{{%        set up
   \parfillskip=0pt            % so \par doesn't push #1 to left
   \widowpenalty=10000         % so we dont break the page before #1
   \displaywidowpenalty=10000  % ditto
   \finalhyphendemerits=0      % TeXbook exercise 14.32
  %
  %                 horizontal
   \leavevmode                 % \nobreak means lines not pages
   \unskip                     % remove previous space or glue
   \nobreak                    % don't break lines
   \hfil                       % ragged right if we spill over
   \penalty50                  % discouragement to do so
   \hskip.2em                  % ensure some space
   \null                       % anchor following \hfill
   \hfill                      % push #1 to right
   {#1}                        % the end-of-proof mark (or whatever)
  %
  %                   vertical
   \par}}                      % build paragraph

%% \def\qEd{{\lower1 pt\hbox{\vbox{\hrule\hbox{\vrule\kern4 pt
%%     \vbox{\kern4 pt\hbox{\hss}\kern4 pt}\kern4 pt\vrule}\hrule}}}}
\def\qEd{\rule{1ex}{1ex}}
\def\qed{\pushright{\qEd}
    \penalty-700 \par\addvspace{\medskipamount}}

\newenvironment{Proof}[1][\proofname]{\par
  \pushQED{\qed}%
  \normalfont \topsep6\p@\@plus6\p@\relax
  \trivlist
  \item[\hskip\labelsep
	\itshape
    #1]\ignorespaces
}{%
  \popQED\endtrivlist\@endpefalse
}
% Bibliographystyle

\bibliographystyle{alpha}

\endinput

